Emergent gauge dynamics of highly frustrated magnets

Condensed matter exhibits a wide variety of exotic emergent phenomena such as the fractional quantum Hall effect and the low temperature cooperative behavior of highly frustrated magnets. I consider the classical Hamiltonian dynamics of spins of the latter phenomena using a method introduced by Dirac in the 1950s by assuming they are constrained to their lowest energy configurations as a simplifying measure. Focusing on the kagome antiferromagnet as an example, I find it is a gauge system with topological dynamics and non-locally connected edge states for certain open boundary conditions similar to doubled Chern-Simons electrodynamics expected of a $Z_2$ spin liquid. These dynamics are also similar to electrons in the fractional quantum Hall effect. The classical theory presented here is a first step towards a controlled semi-classical description of the spin liquid phases of many pyrochlore and kagome antiferromagnets and towards a description of the low energy classical dynamics of the corresponding unconstrained Heisenberg models.

==> anc/constraints.py <==
# This file contains routines for determining the number of 
# physical degrees of freedom locally near a point 
# y_cs = (q_1,p_1,q_2,p_2,...) on the constraint surface. 
# For this purpose, we set the spin length S=1.0 since the 
# number of classical degrees of freedom is independent of S. 

from pylab import *

# Part 1 of 2. Determination of a linearly independent set
# of constraint functions. 

def Raise(Xlow):
# This takes a contravarient vector X_mu and raises it to X^mu using 
# the poisson bracket tensor sigma^{mu,nu}, sigma^{1,2} = 1, 
# sigma{2,1} = -1, etc. 
  D = len(Xlow)
  Xhigh = zeros(D)
  for i in range(D/2):
    Xhigh[2*i] = Xlow[2*i+1]
    Xhigh[2*i+1] = -Xlow[2*i]
  return Xhigh

def Lower(Xhigh):
# This takes a contravarient vector X_mu and raises it to X^mu using 
# the poisson bracket tensor sigma^{mu,nu}, sigma^{1,2} = 1, 
# sigma{2,1} = -1, etc. 
  D = len(Xhigh)
  Xlow = zeros(D)
  for i in range(D/2):
    Xlow[2*i] = -Xhigh[2*i+1]
    Xlow[2*i+1] = Xhigh[2*i]
  return Xlow
  
def HFlowVectors(y_cs,T):
# Construct the Hamiltonian flow vectors for each constraint function
# These are possibly a linear dependant set.
# A flow vector generated by the constraint function \phi_1 is defined
# as \vec X -> (d phi_1/dycs[1],-dphi_1/dycs[0],...)
# at the phase space point y_cs.
 
# The input is: y_cs, of the form {q_1,p_1,q_2,p_2,...} and T,
# the matrix of triangles of the form {{1,2,3},{3,4,5},...},
# where these numbers of the labels of the sites in each
# of the triangles.

# Initialization of Xset. Nc is the number of constraints,
# Nt is the number of triangles and Nps is the dimension
# of the unconstrainted phase space
  Nc=3*len(T)
  Nt=len(T)
  Nps = len(y_cs)
  Xset=zeros((Nc,Nps))

# Construct gradient vectors (i.e. the gradient or Jacobian matrix)
  for t in range(Nt):
    Xset[3*t:3*t+3]= dphi(y_cs,T[t,0],T[t,1],T[t,2])
# raise these "up" to become Hamiltonian flow vectors. Namely, switch
# the location of position and momenta and introduce a minus sign
  for i in range(Nc):
    Xset[i] = Raise(Xset[i])
    
  return Xset

def dphi(y_cs,i,j,k):
# dphi returns the three gradient vectors corresponding to
# the three constraint functions \vec S_i + \vec S_j + \vec S_k=0 
# at the point y_cs on the constraint surface. Here i,j,k label
# the three sites and must be less than len(y_cs).

# Initialization of variables
# vset[0,:] is the x-component, vset[1,:] is the y-component, etc.
# tri are the three sites i j and k as a set of three numbers. 
    vset = zeros((3,len(y_cs))) 
    tri=[i,j,k]

# produce the three gradient vectors:    
    for s in tri:
        vset[0,2*(s-1)] = -sin(y_cs[2*(s-1)])*sqrt(1.0-y_cs[2*(s-1)+1]**2)
        vset[0,2*(s-1)+1] = -cos(y_cs[2*(s-1)])*(y_cs[2*(s-1)+1])\
                             /sqrt(1.0-y_cs[2*(s-1)+1]**2)
        vset[1,2*(s-1)] = cos(y_cs[2*(s-1)])*sqrt(1.0-y_cs[2*(s-1)+1]**2)
        vset[1,2*(s-1)+1] = -sin(y_cs[2*(s-1)])*(y_cs[2*(s-1)+1])\
                             /sqrt(1.0-y_cs[2*(s-1)+1]**2)
        vset[2,2*(s-1)] = 0.0
        vset[2,2*(s-1)+1] = 1.0
    return vset

def FindLISet(Xset):
  Xindyset = zeros(Xset.shape)
  M = 1
  Xindyset[0] = Xset[0]
  for i in range(Xset.shape[0]-1):
    Xindyset[M] = Xset[i+1]
    if IsIndy(Xindyset[:M+1]):
      M = M + 1
  return Xindyset[:M]

def IsIndy(Xset,tol=0.000001):
# This function tests if the set of vectors Xset is linearly independent
  UL, lam, UR = svd(Xset)
  if lam[-1] < tol:
    return False
  else:
    return True

# Part 2 of 2: Create the constraint matrix, and report degrees of freedom.
  
# Constructing the constraint matrix:
def pbracket(X1,X2):
# The pb of two functions is just the skew product of their
# corresponding tangent vectors
  pb=0.0
  D = len(X1)
  for i in range(D/2):
    pb = pb + X1[2*i]*X2[2*i+1]-X1[2*i+1]*X2[2*i]
  return pb

def Cmat(Xset):
# Construct the constraint matrix Cij = {phi_i,phi_j} where
# Xset[i] are the tangent flow vectors of constraint phi_i
# that can be used to construct {phi_i,phi_j} 
# Here Xset must be a linearly independent set of tangent vectors.

# Initialize variables
  Nc = Xset.shape[0]   # Number of independent constraints
  mC=zeros((Nc,Nc)) # Create space for constraint matrix
  
# Construct Cij  
  for i in range(Nc):
    for j in range(Nc):
      mC[i,j]=pbracket(Xset[i],Xset[j])  # compute poisson bracket
  return mC

def Report(y_cs, T):
# Produce a report of the basic properties of the constrained phase space

# Construct the constraint matrix
  Xsetfull = HFlowVectors(y_cs, T)  # Compute all tangent vectors
  Xset = FindLISet(Xsetfull)   # Find a linearly independent set
  mC = Cmat(Xset)       # Compute the constraint matrix
  
# Find the eigenvalues and eigenvectors of the symmetric matrix mC.mC
# Note: here I use the trick that the number of zero eigenvalues of the
# symmetric matrix mC^2 is equal to those of the antisymmetric matrix
# mC. 
  lam,Q = eigh(dot(mC,mC))

# Determine the number of arbitrary Lagrange multipliers N_L
  q = 0
  M = len(lam)
  for i in range(M):
    if abs(lam[i]) > 0.0000001:
      q = q + 1
  NL = M - q # the number of arbitrary Lagrange multipliers
  D = Xset.shape[1]   # Dimension of unconstrained phase space
  Nphys = D - M - NL # Number of physical degrees of freedom
  
# Print out the report  
  print 'No unconstrained degrees of freedom D: ', D
  print 'Total number of constraint functions: ', Xsetfull.shape[0]
  print 'No of independent constraints M: ', M
  print 'Dimension d=D-M of the constrained phase spcae: ', D-M
  print 'Number of arbitrary Lagrange multipliers N_L: ', NL
  print 'No of physical degrees of freedom: ', Nphys


==> anc/state.py <==
from pylab import *

# Single triangle
def T1():
# Define phase space point:
   A = array([0.0,0.0])
   B = array([2.0*pi/3.0,0.0])
   C = array([-2.0*pi/3.0,0.0])
   y_cs = zeros(6)
   y_cs[0:2]=A
   y_cs[2:4]=B
   y_cs[4:6]=C

#Define the traingle   
   T = array([[1,2,3]])
   
   return y_cs,T

# Bow-tie two triangle case
def T2():
# Define phase space point:
   A = array([0.0,0.0])
   B = array([2.0*pi/3.0,0.0])
   C = array([-2.0*pi/3.0,0.0])
   y_cs = zeros(10)
   y_cs[0:2]=A
   y_cs[2:4]=B
   y_cs[4:6]=C
   y_cs[6:8]=A
   y_cs[8:10]=B

# Define the triangles
   T = array([[1,2,3],[3,4,5]])

   return y_cs,T

   
# Kagome lattice examples, near the q=0 and root3 by root3 configurations
#########################################################################
def Kq0pbc(N1,N2,dtheta=sqrt(2.0)/100.0):
# This is a state near the q=0 configuration for periodic bc's
  y_cs = Nearq0pbc(N1,N2,dtheta)
  T = Tpbc(N1,N2)
  return y_cs, T

def Kq0obc(N1,N2,dtheta=sqrt(2.0)/100.0):
# This is a state near the q=0 configuration for open bc's
  y_cs = Nearq0obc(N1,N2,dtheta)
  T = Tobc(N1,N2)
  return y_cs, T

def Kq0cbc1(N1,N2,dtheta=sqrt(2.0)/100.0):
# This is a state near the q=0 configuration for cylindrical bc's
# It has dangling triangles
  y_cs = Nearq0cbc1(N1,N2,dtheta)
  T = Tcbc1(N1,N2)
  return y_cs, T

def Kq0cbc2(N1,N2,dtheta=sqrt(2.0)/100.0):
# This is a state near the q=0 configuration for open bc's
# It does not have dangling triangles
  y_cs = Nearq0cbc2(N1,N2,dtheta)
  T = Tcbc2(N1,N2)
  return y_cs, T

  
def Kr3xr3pbc(dtheta=sqrt(2.0)/100.0):
# This is a state near the root(3)xroot(3) configuration for periodic bc's
  y_cs = Nearr3xr3pbc(dtheta)
  T = Tpbc(3,3)
  return y_cs, T
  
def Kr3xr3obc(dtheta=sqrt(2.0)/100.0):
# This is a state near the root(3)xroot(3) configuration for open bc's
  y_cs = Nearr3xr3obc(dtheta)
  T = Tobc(3,3)
  return y_cs, T

# lattices for periodic bc's and open bc's
###########################################
def Tpbc(N1,N2):
  T = zeros((2*N1*N2,3))
  Nu = N1*N2
  # Bottom triangles:
  for j in range(N2):
    for i in range(N1):
      T[N1*j+i]=array([N1*j+i+1,Nu+N1*j+i+1,2*Nu+N1*j+i+1])
  for j in range(N2-1):
    T[Nu+N1*j]=array([N1*(j+1)+1,Nu+N1*(j+1)+N1,2*Nu+N1*j+1])
    for i in range(1,N1):
      T[Nu+N1*j+i] = array([N1*(j+1)+i+1,Nu+N1*(j+1)+i,2*Nu+N1*j+i+1])
  T[Nu+N1*(N2-1)]=array([1,Nu+N1,2*Nu+N1*(N2-1)+1])
  for i in range(1,N1):
    T[Nu+N1*(N2-1)+i] = array([i+1,Nu+i,2*Nu+N1*(N2-1)+i+1])
  return T

def Tobc(N1,N2):
  T = zeros((2*N1*N2,3))
  Nu = N1*N2
  # Bottom triangles:
  for j in range(N2):
    for i in range(N1):
      T[N1*j+i]=array([N1*j+i+1,Nu+N1*j+i+1,2*Nu+N1*j+i+1])
  for j in range(N2-1):
    T[Nu+N1*j]=array([N1*(j+1)+1,3*Nu+j+1,2*Nu+N1*j+1])
    for i in range(1,N1):
      T[Nu+N1*j+i] = array([N1*(j+1)+i+1,Nu+N1*(j+1)+i,2*Nu+N1*j+i+1])
  for i in range(0,N1):
    T[Nu+N1*(N2-1)+i]=array([3*Nu+N1+2*i,3*Nu+N1+2*i+1,2*Nu+N1*(N2-1)+i+1])
#    T[Nu+N1*(N2-1)+i] = array([i+1,Nu+i,2*Nu+N1*(N2-1)+i+1])
  return T

def Tcbc1(N1,N2):
# This is cylindrical boundary conditions by wrapping along the
# i-direction leaving open bc's at the ends of the j-direction.
# It has dangling triangles much like the bow-tie case.
  T = zeros((2*N1*N2,3))
  Nu = N1*N2
  # Bottom triangles:
  for j in range(N2):
    for i in range(N1):
      T[N1*j+i]=array([N1*j+i+1,Nu+N1*j+i+1,2*Nu+N1*j+i+1])
  for j in range(N2-1):
    T[Nu+N1*j]=array([N1*(j+1)+1,Nu+N1*(j+1)+N1,2*Nu+N1*j+1])
    for i in range(1,N1):
      T[Nu+N1*j+i] = array([N1*(j+1)+i+1,Nu+N1*(j+1)+i,2*Nu+N1*j+i+1])
  for i in range(N1):
    T[Nu+N1*(N2-1)+i]=array([3*Nu+2*i+1,3*Nu+2*i+2,2*Nu+N1*(N2-1)+i+1])
#    T[Nu+N1*(N2-1)+i] = array([i+1,Nu+i,2*Nu+N1*(N2-1)+i+1])
  return T

def Tcbc2(N1,N2):
# This is cylindrical boundary conditions by wrapping along the 
# j-direction with open bc's at the ends of the i-direction
# It has no dangling triangles.
  T = zeros((2*N1*N2,3))
  Nu = N1*N2
  # Bottom triangles:
  for j in range(N2):
    for i in range(N1):
      T[N1*j+i]=array([N1*j+i+1,Nu+N1*j+i+1,2*Nu+N1*j+i+1])
  for j in range(N2-1):
    T[Nu+N1*j]=array([N1*(j+1)+1,3*Nu+j+1,2*Nu+N1*j+1])
    for i in range(1,N1):
      T[Nu+N1*j+i] = array([N1*(j+1)+i+1,Nu+N1*(j+1)+i,2*Nu+N1*j+i+1])
  T[Nu+N1*(N2-1)]=array([1,3*Nu+N2,2*Nu+N1*(N2-1)+1])
  for i in range(1,N1):
    T[Nu+N1*(N2-1)+i]=array([i+1,Nu+i,2*Nu+N1*(N2-1)+i+1])
#    T[Nu+N1*(N2-1)+i] = array([i+1,Nu+i,2*Nu+N1*(N2-1)+i+1])
  return T

# Definition of configurations on open bc and periodic bc lattices
##################################################################
def Nearq0pbc(N1,N2,dtheta=sqrt(2.0)/100.0):
  Nu = N1*N2
  y_cs = zeros(2*3*Nu)
  A = array([0.0,0.0])
  B = array([2.0*pi/3.0,0.0])
  C = array([-2.0*pi/3.0,0.0])
  Bp = Rn(B,dtheta,0)
  Cp = Rn(C,dtheta,0)

  for i in range(N1):
    for j in range(N2):
      for mu in range(2):
        y_cs[2*(N1*j+i)+mu]=B[mu]
        y_cs[2*(Nu+N1*j+i)+mu]=A[mu]
        y_cs[2*(2*Nu+N1*j+i)+mu]=C[mu]

# now bend N1-1 BCBC paths by dtheta
  for i in range(N1-1):
    for j in range(N2):
      for mu in range(2):
        y_cs[2*(N1*j+i)+mu]=Bp[mu]
        y_cs[2*(2*Nu+N1*j+i)+mu]=Cp[mu]
    Bp = Rn(Bp,dtheta,0)
    Cp = Rn(Cp,dtheta,0)

  return y_cs

def Nearq0obc(N1,N2,dtheta=sqrt(2.0)/100.0):
  Nu = N1*N2
  y_cs = zeros(2*(3*Nu+(N2-1)+2*N1))
  A = array([0.0,0.0])
  B = array([2.0*pi/3.0,0.0])
  C = array([-2.0*pi/3.0,0.0])
  Bp = Rn(B,dtheta,0)
  Cp = Rn(C,dtheta,0)

  for i in range(N1):
    for j in range(N2):
      for mu in range(2):
        y_cs[2*(N1*j+i)+mu]=B[mu]
        y_cs[2*(Nu+N1*j+i)+mu]=A[mu]
        y_cs[2*(2*Nu+N1*j+i)+mu]=C[mu]
  for j in range(N2-1):
    for mu in range(2):
      y_cs[2*(3*Nu+j)+mu]=A[mu]
  for i in range(N1):
    for mu in range(2):
      y_cs[2*(3*Nu+N2-1+2*i)+mu]=A[mu]    
      y_cs[2*(3*Nu+N2-1+2*i+1)+mu]=B[mu]    

# now bend N1-1 BCBC paths by dtheta
  for i in range(N1-1):
    for j in range(N2):
      for mu in range(2):
        y_cs[2*(N1*j+i)+mu]=Bp[mu]
        y_cs[2*(2*Nu+N1*j+i)+mu]=Cp[mu]
    for mu in range(2):
        y_cs[2*(3*Nu+N2-1+2*i+1)+mu]=Bp[mu]    
    Bp = Rn(Bp,dtheta,0)
    Cp = Rn(Cp,dtheta,0)

  return y_cs

def Nearq0cbc1(N1,N2,dtheta=sqrt(2.0)/100.0):
  Nu = N1*N2
  y_cs = zeros(2*(3*Nu+2*N1))
  A = array([-2.0*pi/3.0,0.0])
  B = array([2.0*pi/3.0,0.0])
  C = array([0.0,0.0])
# rotate these slightly about A
  Bp = Rn(B,dtheta,-2.0*pi/3)
  Cp = Rn(C,dtheta,-2.0*pi/3)

  for i in range(N1):
    for j in range(N2):
      for mu in range(2):
        y_cs[2*(N1*j+i)+mu]=B[mu]
        y_cs[2*(Nu+N1*j+i)+mu]=A[mu]
        y_cs[2*(2*Nu+N1*j+i)+mu]=C[mu]
  for i in range(N1):
    for mu in range(2):
      y_cs[2*(3*Nu+2*i)+mu]=A[mu]    
      y_cs[2*(3*Nu+2*i+1)+mu]=B[mu]    

# now bend N1-1 BCBC paths by dtheta
  for i in range(1,N1):
    for j in range(N2):
      for mu in range(2):
        y_cs[2*(N1*j+i)+mu]=Bp[mu]
        y_cs[2*(2*Nu+N1*j+i)+mu]=Cp[mu]
    for mu in range(2):
        y_cs[2*(3*Nu+2*i+1)+mu]=Bp[mu]    
    Bp = Rn(Bp,dtheta,-2.0*pi/3)
    Cp = Rn(Cp,dtheta,-2.0*pi/3)

  return y_cs

def Nearq0cbc2(N1,N2,dtheta=sqrt(2.0)/100.0):
  Nu = N1*N2
  y_cs = zeros(2*(3*Nu+N2))
  A = array([0.0,0.0])
  B = array([2.0*pi/3.0,0.0])
  C = array([-2.0*pi/3.0,0.0])
  Bp = Rn(B,dtheta,0)
  Cp = Rn(C,dtheta,0)

  for i in range(N1):
    for j in range(N2):
      for mu in range(2):
        y_cs[2*(N1*j+i)+mu]=B[mu]
        y_cs[2*(Nu+N1*j+i)+mu]=A[mu]
        y_cs[2*(2*Nu+N1*j+i)+mu]=C[mu]
  for j in range(N2):
    for mu in range(2):
      y_cs[2*(3*Nu+j)+mu]=A[mu]

# now bend N1-1 BCBC paths by dtheta
  for i in range(N1):
    for j in range(N2):
      for mu in range(2):
        y_cs[2*(N1*j+i)+mu]=Bp[mu]
        y_cs[2*(2*Nu+N1*j+i)+mu]=Cp[mu]
    Bp = Rn(Bp,dtheta,0)
    Cp = Rn(Cp,dtheta,0)

  return y_cs
  
def Nearr3xr3pbc(dtheta=sqrt(2.0)/100.0):
# This function returns a bent by dtheta sqrt(3)xsqrt(3) configuration
# on a 3x3 unit cell kagome lattice with periodic bc's. 

# initialize variables
  Nu=3*3
  y_cs = zeros((2*3*Nu))
  ABC = array([[0.0,0.0],[2.0*pi/3.0,0.0],[-2.0*pi/3.0,0.0]])
  ABC = array([[-2.0*pi/3.0,0.0],[2.0*pi/3.0,0.0],[0.0,0.0]])
  Bp = Rn(ABC[1],dtheta,-2.0*pi/3)
  Cp = Rn(ABC[2],dtheta,-2.0*pi/3)
  Bpp = Rn(Bp,dtheta,-2.0*pi/3)
  Cpp = Rn(Cp,dtheta,-2.0*pi/3)
  
  # Pull some tricks to place the spins in the right places:
  for i in range(3):
    for j in range(3):
      for mu in range(2):
        y_cs[2*(3*j+i)+mu]= ABC[mod(j-i,3),mu]
        y_cs[2*(Nu+3*j+i)+mu] = ABC[mod(j-i+1,3),mu]
        y_cs[2*(2*Nu+3*j+i)+mu] = ABC[mod(j-i+2,3),mu]
        
# bend slightly the two BCBCBC hexigons:
  for mu in range(2):
    y_cs[2*(10-1)+mu] = Bp[mu]   # The first hexagon
    y_cs[2*(19-1)+mu] = Cp[mu]
    y_cs[2*(4-1)+mu] = Bp[mu]
    y_cs[2*(13-1)+mu] = Cp[mu]
    y_cs[2*(20-1)+mu] = Bp[mu]
    y_cs[2*(2-1)+mu] = Cp[mu]
    y_cs[2*(14-1)+mu] = Bpp[mu]   # The second hexagon
    y_cs[2*(23-1)+mu] = Cpp[mu]
    y_cs[2*(8-1)+mu] = Bpp[mu]
    y_cs[2*(17-1)+mu] = Cpp[mu]
    y_cs[2*(24-1)+mu] = Bpp[mu]
    y_cs[2*(6-1)+mu] = Cpp[mu]
            
  return y_cs

def Nearr3xr3obc(dtheta=sqrt(2.0)/100.0):
# This function returns a bent by dtheta sqrt(3)xsqrt(3) configuration
# on a 3x3 unit cell kagome lattice with open bc's.

# initialize variables
  Nu=3*3
  y_cs = zeros(2*(3*Nu+2+2*3))
  ABC = array([[0.0,0.0],[2.0*pi/3.0,0.0],[-2.0*pi/3.0,0.0]])
  Bp = Rn(ABC[1],dtheta,0)
  Cp = Rn(ABC[2],dtheta,0)
  Bpp = Rn(Bp,dtheta,0)
  Cpp = Rn(Cp,dtheta,0)
  
  # Pull some tricks to place the spins in the right places:
  for i in range(3):
    for j in range(3):
      for mu in range(2):
        y_cs[2*(3*j+i)+mu]= ABC[mod(j-i,3),mu]
        y_cs[2*(Nu+3*j+i)+mu] = ABC[mod(j-i+1,3),mu]
        y_cs[2*(2*Nu+3*j+i)+mu] = ABC[mod(j-i+2,3),mu]
  for i in range(8):  # This is to sum over the boundary spins
    for mu in range(2):
      y_cs[2*(3*Nu+i)+mu]=ABC[mod(i,3),mu]
        
# bend slightly the two BCBCBC hexigons:
  for mu in range(2):
    y_cs[2*(10-1)+mu] = Bp[mu]   # The first hexagon
    y_cs[2*(19-1)+mu] = Cp[mu]
    y_cs[2*(4-1)+mu] = Bp[mu]
    y_cs[2*(13-1)+mu] = Cp[mu]
    y_cs[2*(20-1)+mu] = Bp[mu]
    y_cs[2*(2-1)+mu] = Cp[mu]
    y_cs[2*(14-1)+mu] = Bpp[mu]   # The second hexagon
    y_cs[2*(23-1)+mu] = Cpp[mu]
    y_cs[2*(8-1)+mu] = Bpp[mu]
    y_cs[2*(17-1)+mu] = Cpp[mu]
    y_cs[2*(24-1)+mu] = Bpp[mu]
    y_cs[2*(6-1)+mu] = Cpp[mu]
            
  return y_cs

################## Utility functions ###################
########################################################
def check(y_cs,T):
  Ns = y_cs.shape[0]/2
  W = zeros((Ns,3))

  for i in range(Ns):
    W[i,0]=cos(y_cs[2*i])*sqrt(1-y_cs[2*i+1]**2)
    W[i,1]=sin(y_cs[2*i])*sqrt(1-y_cs[2*i+1]**2)
    W[i,2]=y_cs[2*i+1]

  sum = 0.0
  for i in range(len(T)):
    for j in range(3):
      sum = sum + abs(W[T[i,0]-1,j]+W[T[i,1]-1,j]+W[T[i,2]-1,j])
#  print 'Sum of deviations:', sum
  return sum

def Rn(y, phi,alpha):
# rotate the point y by phi about the a direction in the xy plane given
# by alpha
   Rx = array([[1.0,0,0],[0,cos(phi),-sin(phi)], \
              [0,sin(phi),cos(phi)]])
   Rz = array([[cos(alpha),-sin(alpha),0],[sin(alpha),cos(alpha),0],[0,0,1]])
   
   W = array([cos(y[0])*sqrt(1-y[1]**2), \
              sin(y[0])*sqrt(1-y[1]**2), y[1] ])
   Wp = dot(Rz,dot(Rx,dot(transpose(Rz),W)))
   return array([arctan2(Wp[1],Wp[0]),Wp[2]])
   

